Single Photon Production at Hadron Colliders at NNLO QCD with Realistic Photon Isolation

Isolated photons at hadron colliders are defined by permitting only a limited amount of hadronic energy inside a fixed-size cone around the candidate photon direction. This isolation criterion admits contributions from collinear photon radiation off QCD partons and from parton-to-photon fragmentation processes. We compute the NNLO QCD corrections to isolated photon and photon-plus-jet production, including these two contributions. Our newly derived results allow us to reproduce the isolation prescription used in the experimental measurements, performing detailed comparisons with data from the LHC experiments. We quantify the impact of different photon isolation prescriptions, including no isolation at all, on photon-plus-jet cross sections and discuss possible measurements of the photon fragmentation functions at hadron colliders.

==> anc/table_ALICE_7iG.txt <==
##
# Predictions and ALICE data (ref [17], [1906.01371]) for the isolated photon cross section differential in pt_gam [GeV] (Figure 2)
# cross section in [nb/GeV]
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

10.000,11.000,12.000,5.8973e+00,8.1315e+00,3.7069e+00,1.5426e+01,2.0142e+01,1.1790e+01,1.6718e+01,1.7594e+01,1.5064e+01,1.6256e+01,4.6195e+00,-4.6195e+00
12.000,13.000,14.000,3.2119e+00,4.2463e+00,2.1609e+00,8.0954e+00,1.0336e+01,6.4724e+00,8.7109e+00,9.1100e+00,7.9272e+00,8.6874e+00,2.4197e+00,-2.4197e+00
14.000,15.000,16.000,1.9261e+00,2.4656e+00,1.3609e+00,4.6952e+00,5.8928e+00,3.8779e+00,5.0823e+00,5.2919e+00,4.6427e+00,6.2141e+00,1.2902e+00,-1.2902e+00
16.000,17.000,18.000,1.2101e+00,1.5097e+00,8.8845e-01,2.8760e+00,3.5620e+00,2.4087e+00,3.0611e+00,3.1724e+00,2.8318e+00,2.9021e+00,6.2219e-01,-6.2219e-01
18.000,19.000,20.000,7.9097e-01,9.6609e-01,5.9898e-01,1.8377e+00,2.2511e+00,1.5515e+00,1.9527e+00,2.0110e+00,1.8138e+00,2.5385e+00,5.0291e-01,-5.0291e-01
20.000,22.500,25.000,4.2744e-01,5.0825e-01,3.3641e-01,9.6362e-01,1.1644e+00,8.2177e-01,1.0249e+00,1.0516e+00,9.5817e-01,1.1462e+00,2.2771e-01,-2.2771e-01
25.000,27.500,30.000,1.9317e-01,2.2232e-01,1.5911e-01,4.1858e-01,4.9738e-01,3.6148e-01,4.4234e-01,4.5199e-01,4.1678e-01,4.4484e-01,1.1383e-01,-1.1383e-01
30.000,35.000,40.000,7.6545e-02,8.7458e-02,6.5774e-02,1.5945e-01,1.8652e-01,1.3935e-01,1.6924e-01,1.7315e-01,1.6055e-01,1.6134e-01,5.0638e-02,-5.0638e-02
40.000,50.000,60.000,1.8781e-02,2.1283e-02,1.6817e-02,3.7040e-02,4.2480e-02,3.2867e-02,3.9037e-02,3.9614e-02,3.7330e-02,4.0502e-02,1.5843e-02,-1.5843e-02


==> anc/table_ATLAS_13GJ.txt <==
##
# Predictions and ATLAS data (ref [14], [1801.00112]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 4)
# cross section in [pb/GeV]
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

125.000,137.500,150.000,3.3782e+00,3.7485e+00,3.0757e+00,5.2753e+00,5.7815e+00,4.8522e+00,4.9122e+00,4.9578e+00,4.7286e+00,5.1910e+00,2.3331e-01,-2.2746e-01
150.000,162.500,175.000,1.5931e+00,1.7629e+00,1.4537e+00,2.7041e+00,2.9935e+00,2.4743e+00,2.6856e+00,2.7085e+00,2.6323e+00,2.7960e+00,1.0742e-01,-1.0669e-01
175.000,187.500,200.000,8.2857e-01,9.1487e-01,7.5217e-01,1.4484e+00,1.6103e+00,1.3188e+00,1.4830e+00,1.4962e+00,1.4446e+00,1.5610e+00,5.7567e-02,-5.7461e-02
200.000,225.000,250.000,3.6905e-01,4.1206e-01,3.3180e-01,6.4290e-01,7.1541e-01,5.8418e-01,6.7755e-01,6.8744e-01,6.5563e-01,7.1840e-01,2.7290e-02,-2.7195e-02
250.000,275.000,300.000,1.3942e-01,1.5778e-01,1.2392e-01,2.3827e-01,2.6488e-01,2.1632e-01,2.5387e-01,2.5858e-01,2.4499e-01,2.6960e-01,1.0438e-02,-1.0648e-02
300.000,325.000,350.000,6.0481e-02,6.9174e-02,5.3259e-02,1.0162e-01,1.1284e-01,9.2207e-02,1.0807e-01,1.0988e-01,1.0447e-01,1.1610e-01,4.6527e-03,-4.7615e-03
350.000,375.000,400.000,2.8916e-02,3.3362e-02,2.5269e-02,4.7845e-02,5.3051e-02,4.3398e-02,5.1083e-02,5.1963e-02,4.9270e-02,5.3700e-02,2.3302e-03,-2.3197e-03
400.000,435.000,470.000,1.3310e-02,1.5483e-02,1.1546e-02,2.1743e-02,2.4070e-02,1.9719e-02,2.3141e-02,2.3510e-02,2.2370e-02,2.4080e-02,1.0718e-03,-1.0953e-03
470.000,510.000,550.000,5.5322e-03,6.4915e-03,4.7623e-03,8.9080e-03,9.8455e-03,8.0755e-03,9.4913e-03,9.6536e-03,9.1625e-03,9.8920e-03,4.8349e-04,-4.8953e-04
550.000,600.000,650.000,2.1862e-03,2.5872e-03,1.8680e-03,3.4713e-03,3.8303e-03,3.1460e-03,3.6967e-03,3.7545e-03,3.5706e-03,3.7110e-03,2.0454e-04,-2.0768e-04
650.000,700.000,750.000,8.5301e-04,1.0174e-03,7.2373e-04,1.3418e-03,1.4784e-03,1.2155e-03,1.4323e-03,1.4560e-03,1.3830e-03,1.4110e-03,9.8214e-05,-9.9723e-05
750.000,825.000,900.000,3.1077e-04,3.7356e-04,2.6183e-04,4.8491e-04,5.3386e-04,4.3880e-04,5.1746e-04,5.2558e-04,4.9927e-04,5.3040e-04,4.6660e-05,-4.6919e-05
900.000,1000.000,1100.000,8.7608e-05,1.0631e-04,7.3171e-05,1.3570e-04,1.4925e-04,1.2264e-04,1.4506e-04,1.4761e-04,1.3960e-04,1.6150e-04,1.9693e-05,-1.9839e-05
1100.000,1300.000,1500.000,1.4970e-05,1.8391e-05,1.2360e-05,2.3076e-05,2.5394e-05,2.0785e-05,2.4833e-05,2.5259e-05,2.3881e-05,1.6050e-05,5.2770e-06,-5.2820e-06
1500.000,1750.000,2000.000,1.2458e-06,1.5599e-06,1.0106e-06,1.9269e-06,2.1284e-06,1.7231e-06,2.0772e-06,2.1172e-06,1.9872e-06,0.0000e+00,0.0000e+00,-0.0000e+00
2000.000,2250.000,2500.000,9.2080e-08,1.1764e-07,7.3336e-08,1.4392e-07,1.5991e-07,1.2753e-07,1.5716e-07,1.6078e-07,1.4945e-07,0.0000e+00,0.0000e+00,-0.0000e+00


##
# Predictions and ATLAS data (ref [14], [1801.00112]) for the photon-plus-jet cross section differential in pt_jet [GeV] (Figure 5)
# cross section in [pb/GeV]
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

100.000,115.000,130.000,7.6080e-01,8.4507e-01,6.9211e-01,2.5874e+00,3.0056e+00,2.2648e+00,2.9705e+00,3.1334e+00,2.7799e+00,2.9790e+00,1.4065e-01,-1.3422e-01
130.000,150.000,170.000,2.3877e+00,2.6464e+00,2.1760e+00,2.4799e+00,2.5504e+00,2.3952e+00,2.3777e+00,2.3987e+00,2.3107e+00,2.5970e+00,1.1424e-01,-1.1061e-01
170.000,195.000,220.000,7.2819e-01,8.0482e-01,6.6034e-01,1.2321e+00,1.3674e+00,1.1235e+00,1.0992e+00,1.1194e+00,1.0359e+00,1.1660e+00,5.9626e-02,-5.8892e-02
220.000,260.000,300.000,1.9595e-01,2.2058e-01,1.7496e-01,4.2175e-01,4.8362e-01,3.7327e-01,3.7524e-01,3.7998e-01,3.5011e-01,3.8490e-01,1.9040e-02,-1.9226e-02
300.000,350.000,400.000,4.4698e-02,5.1268e-02,3.9264e-02,1.1866e-01,1.4009e-01,1.0227e-01,1.0369e-01,1.0520e-01,9.4904e-02,1.0370e-01,5.3090e-03,-5.2816e-03
400.000,450.000,500.000,1.1450e-02,1.3335e-02,9.9221e-03,3.6196e-02,4.3778e-02,3.0521e-02,3.0547e-02,3.1257e-02,2.7091e-02,3.0280e-02,1.6469e-03,-1.6196e-03
500.000,550.000,600.000,3.6501e-03,4.2991e-03,3.1317e-03,1.3287e-02,1.6382e-02,1.1013e-02,1.0707e-02,1.1054e-02,9.0981e-03,1.0570e-02,6.6431e-04,-6.8510e-04
600.000,700.000,800.000,9.5086e-04,1.1323e-03,8.0793e-04,4.0263e-03,5.0643e-03,3.2781e-03,3.0806e-03,3.2220e-03,2.4761e-03,2.9260e-03,2.0211e-04,-2.0346e-04
800.000,900.000,1000.000,1.8171e-04,2.1926e-04,1.5255e-04,9.4200e-04,1.2146e-03,7.5007e-04,6.7110e-04,7.1837e-04,4.9069e-04,6.5490e-04,6.5237e-05,-6.3845e-05
1000.000,1250.000,1500.000,2.3636e-05,2.8911e-05,1.9595e-05,1.5345e-04,2.0318e-04,1.1930e-04,9.4443e-05,1.0638e-04,5.4554e-05,9.0470e-05,1.1900e-05,-1.1185e-05


##
# Predictions and ATLAS data (ref [14], [1801.00112]) for the photon-plus-jet cross section differential in m_gamjet [GeV] (Figure 6)
# cross section in [pb/GeV]
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

450.000,480.000,510.000,1.4763e-01,1.6435e-01,1.3307e-01,2.7187e-01,3.0598e-01,2.4464e-01,2.5517e-01,2.5793e-01,2.4518e-01,2.7600e-01,1.1765e-02,-1.1346e-02
510.000,540.000,570.000,8.5516e-02,9.5923e-02,7.6592e-02,1.6903e-01,1.9220e-01,1.5069e-01,1.5714e-01,1.5850e-01,1.4990e-01,1.6820e-01,7.1658e-03,-6.9697e-03
570.000,610.000,650.000,4.8686e-02,5.5009e-02,4.3337e-02,9.9573e-02,1.1393e-01,8.8256e-02,9.1374e-02,9.2056e-02,8.6327e-02,9.7220e-02,3.9694e-03,-3.9813e-03
650.000,700.000,750.000,2.5470e-02,2.9008e-02,2.2517e-02,5.2895e-02,6.0794e-02,4.6679e-02,4.7995e-02,4.8441e-02,4.4969e-02,5.0700e-02,2.0626e-03,-2.0898e-03
750.000,800.000,850.000,1.3307e-02,1.5272e-02,1.1685e-02,2.7702e-02,3.1928e-02,2.4375e-02,2.5142e-02,2.5365e-02,2.3492e-02,2.6670e-02,1.1255e-03,-1.1252e-03
850.000,900.000,950.000,7.4232e-03,8.5758e-03,6.4810e-03,1.5325e-02,1.7678e-02,1.3467e-02,1.3795e-02,1.3954e-02,1.2803e-02,1.4610e-02,6.3717e-04,-6.5403e-04
950.000,1000.000,1050.000,4.3575e-03,5.0636e-03,3.7847e-03,8.8882e-03,1.0253e-02,7.8053e-03,7.9238e-03,8.0350e-03,7.2848e-03,8.3840e-03,4.0444e-04,-4.0927e-04
1050.000,1150.000,1250.000,2.1730e-03,2.5433e-03,1.8753e-03,4.3566e-03,5.0218e-03,3.8249e-03,3.9342e-03,3.9787e-03,3.6562e-03,4.1290e-03,2.0417e-04,-2.0562e-04
1250.000,1350.000,1450.000,9.1061e-04,1.0756e-03,7.7944e-04,1.7789e-03,2.0468e-03,1.5622e-03,1.6145e-03,1.6320e-03,1.4981e-03,1.5550e-03,9.0042e-05,-9.0377e-05
1450.000,1550.000,1650.000,4.1436e-04,4.9336e-04,3.5214e-04,7.9219e-04,9.0965e-04,6.9592e-04,7.2446e-04,7.3103e-04,6.7555e-04,6.7540e-04,4.8295e-05,-4.8909e-05
1650.000,1750.000,1850.000,2.0144e-04,2.4157e-04,1.7009e-04,3.7848e-04,4.3393e-04,3.3249e-04,3.4724e-04,3.5050e-04,3.2422e-04,3.5450e-04,3.1317e-05,-3.1399e-05
1850.000,2150.000,2450.000,6.1943e-05,7.5035e-05,5.1822e-05,1.1396e-04,1.3035e-04,1.0013e-04,1.0532e-04,1.0614e-04,9.8721e-05,9.4190e-05,9.5113e-06,-9.5258e-06
2450.000,2850.000,3250.000,8.5128e-06,1.0492e-05,7.0086e-06,1.5412e-05,1.7625e-05,1.3495e-05,1.4537e-05,1.4645e-05,1.3780e-05,1.0960e-05,3.3593e-06,-3.3604e-06


##
# Predictions and ATLAS data (ref [14], [1801.00112]) for the photon-plus-jet cross section differential in deltaphi_gamjet [rad] (Figure 7)
# cross section in [pb/rad]
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

1.571,1.728,1.885,0.0000e+00,0.0000e+00,0.0000e+00,1.5960e+00,2.1063e+00,1.2370e+00,6.4244e+00,8.4829e+00,4.9722e+00,7.3770e+00,3.5054e-01,-3.6663e-01
1.885,2.042,2.199,0.0000e+00,0.0000e+00,0.0000e+00,1.0014e+01,1.2894e+01,7.9308e+00,1.6610e+01,1.9002e+01,1.4423e+01,1.9340e+01,9.0568e-01,-9.1840e-01
2.199,2.356,2.513,0.0000e+00,0.0000e+00,0.0000e+00,3.5834e+01,4.5349e+01,2.8806e+01,4.8826e+01,5.3292e+01,4.4003e+01,5.3490e+01,2.2769e+00,-2.3143e+00
2.513,2.670,2.827,0.0000e+00,0.0000e+00,0.0000e+00,1.1444e+02,1.4340e+02,9.2779e+01,1.5539e+02,1.6944e+02,1.4043e+02,1.5720e+02,6.8359e+00,-6.7596e+00
2.827,2.985,3.142,5.6225e+02,6.2211e+02,5.1311e+02,7.5946e+02,8.1279e+02,7.1181e+02,6.7200e+02,6.9100e+02,6.3301e+02,7.1030e+02,2.9407e+01,-2.9027e+01


##
# Predictions and ATLAS data (ref [14], [1801.00112]) for the photon-plus-jet cross section differential in abs_costheta  (Figure 8)
# cross section in [pb]
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

0.000,0.050,0.100,2.1190e+01,2.3861e+01,1.8919e+01,3.1549e+01,3.4219e+01,2.9239e+01,2.9758e+01,2.9921e+01,2.8650e+01,3.0560e+01,1.1552e+00,-1.1353e+00
0.100,0.150,0.200,2.1614e+01,2.4339e+01,1.9298e+01,3.2597e+01,3.5441e+01,3.0151e+01,3.0810e+01,3.0951e+01,2.9742e+01,3.1610e+01,1.2863e+00,-1.2453e+00
0.200,0.250,0.300,2.1854e+01,2.4612e+01,1.9511e+01,3.3751e+01,3.6858e+01,3.1108e+01,3.1770e+01,3.1926e+01,3.0569e+01,3.2570e+01,1.2589e+00,-1.2278e+00
0.300,0.350,0.400,2.2265e+01,2.5079e+01,1.9875e+01,3.5707e+01,3.9267e+01,3.2726e+01,3.3522e+01,3.3696e+01,3.2182e+01,3.3790e+01,1.3226e+00,-1.2827e+00
0.400,0.450,0.500,2.4282e+01,2.7355e+01,2.1672e+01,4.1339e+01,4.5929e+01,3.7570e+01,3.8729e+01,3.8969e+01,3.7069e+01,4.0790e+01,1.6779e+00,-1.6362e+00
0.500,0.550,0.600,2.7890e+01,3.1424e+01,2.4886e+01,5.1973e+01,5.8581e+01,4.6666e+01,4.8405e+01,4.8728e+01,4.6189e+01,5.0470e+01,2.1239e+00,-2.0451e+00
0.600,0.650,0.700,3.4041e+01,3.8367e+01,3.0365e+01,7.2267e+01,8.3005e+01,6.3836e+01,6.6619e+01,6.7153e+01,6.3157e+01,7.2220e+01,3.1924e+00,-3.2071e+00
0.700,0.765,0.830,4.9315e+01,5.5622e+01,4.3955e+01,1.2714e+02,1.5015e+02,1.0954e+02,1.1533e+02,1.1645e+02,1.0793e+02,1.3120e+02,6.1901e+00,-6.0948e+00
0.830,0.865,0.900,5.0106e+01,5.6926e+01,4.4379e+01,1.7287e+02,2.1143e+02,1.4416e+02,1.6078e+02,1.6314e+02,1.5103e+02,0.0000e+00,0.0000e+00,-0.0000e+00
0.900,0.950,1.000,1.3077e+01,1.5199e+01,1.1359e+01,8.6902e+01,1.1252e+02,6.8666e+01,7.7855e+01,7.9430e+01,7.0706e+01,0.0000e+00,0.0000e+00,-0.0000e+00


==> anc/table_ATLAS_13iG.txt <==
##
# Predictions and ATLAS data (ref [13], [1908.02746]) for the isolated photon cross section differential in pt_gam [GeV] (Figure 1)
# cross section in [pb/GeV]
# |eta_gam|<0.6
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

125.000,137.500,150.000,1.1078e+00,1.2292e+00,1.0086e+00,1.9487e+00,2.1523e+00,1.7810e+00,2.0556e+00,2.0897e+00,1.9888e+00,2.2843e+00,8.2799e-02,-8.2365e-02
150.000,162.500,175.000,5.1734e-01,5.7249e-01,4.7206e-01,8.9069e-01,9.8000e-01,8.1812e-01,9.4112e-01,9.5667e-01,9.1188e-01,1.0673e+00,3.6407e-02,-3.6042e-02
175.000,187.500,200.000,2.6741e-01,2.9558e-01,2.4250e-01,4.5266e-01,4.9768e-01,4.1570e-01,4.7851e-01,4.8546e-01,4.6454e-01,5.4246e-01,1.7352e-02,-1.7261e-02
200.000,225.000,250.000,1.1875e-01,1.3268e-01,1.0673e-01,1.9741e-01,2.1681e-01,1.8122e-01,2.0801e-01,2.1139e-01,2.0225e-01,2.3179e-01,7.1263e-03,-7.0713e-03
250.000,275.000,300.000,4.5110e-02,5.1019e-02,4.0127e-02,7.3380e-02,8.0458e-02,6.7338e-02,7.7383e-02,7.8451e-02,7.5201e-02,8.7136e-02,2.7681e-03,-2.7482e-03
300.000,325.000,350.000,1.9882e-02,2.2697e-02,1.7544e-02,3.1810e-02,3.4826e-02,2.9182e-02,3.3521e-02,3.3947e-02,3.2585e-02,3.7000e-02,1.1305e-03,-1.1355e-03
350.000,375.000,400.000,9.7379e-03,1.1200e-02,8.5366e-03,1.5393e-02,1.6833e-02,1.4116e-02,1.6222e-02,1.6449e-02,1.5768e-02,1.7897e-02,5.5698e-04,-5.5935e-04
400.000,435.000,470.000,4.6542e-03,5.3912e-03,4.0545e-03,7.2629e-03,7.9314e-03,6.6584e-03,7.6390e-03,7.7332e-03,7.4244e-03,8.4280e-03,2.7600e-04,-2.7257e-04
470.000,510.000,550.000,2.0371e-03,2.3777e-03,1.7625e-03,3.1485e-03,3.4345e-03,2.8846e-03,3.3209e-03,3.3664e-03,3.2267e-03,3.5929e-03,1.2421e-04,-1.2285e-04
550.000,600.000,650.000,8.5858e-04,1.0099e-03,7.3777e-04,1.3134e-03,1.4312e-03,1.2024e-03,1.3943e-03,1.4143e-03,1.3498e-03,1.4981e-03,5.4463e-05,-5.4340e-05
650.000,700.000,750.000,3.6147e-04,4.2842e-04,3.0849e-04,5.4873e-04,5.9744e-04,5.0199e-04,5.8009e-04,5.8807e-04,5.6269e-04,6.3161e-04,2.6100e-05,-2.6068e-05
750.000,825.000,900.000,1.4197e-04,1.6958e-04,1.2031e-04,2.1464e-04,2.3364e-04,1.9607e-04,2.2797e-04,2.3142e-04,2.2116e-04,2.4999e-04,1.1979e-05,-1.1930e-05
900.000,1000.000,1100.000,4.4071e-05,5.3162e-05,3.7010e-05,6.6293e-05,7.2241e-05,6.0380e-05,7.0329e-05,7.1553e-05,6.8056e-05,7.6364e-05,4.6648e-06,-4.6500e-06
1100.000,1300.000,1500.000,8.4588e-06,1.0339e-05,7.0165e-06,1.2740e-05,1.3902e-05,1.1556e-05,1.3604e-05,1.3828e-05,1.3126e-05,1.3997e-05,1.2548e-06,-1.2564e-06
1500.000,1750.000,2000.000,8.2275e-07,1.0264e-06,6.6970e-07,1.2533e-06,1.3749e-06,1.1270e-06,1.3516e-06,1.3776e-06,1.2957e-06,1.0985e-06,2.7938e-07,-2.7942e-07
2000.000,2250.000,2500.000,7.0051e-08,8.9279e-08,5.5918e-08,1.0789e-07,1.1920e-07,9.6036e-08,1.1716e-07,1.1987e-07,1.1208e-07,2.1858e-07,1.2673e-07,-1.2674e-07


##
# Predictions and ATLAS data (ref [13], [1908.02746]) for the isolated photon cross section differential in pt_gam [GeV] (Figure 1)
# cross section in [pb/GeV]
# 0.6<|eta_gam|<1.37
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

125.000,137.500,150.000,1.3752e+00,1.5260e+00,1.2521e+00,2.4663e+00,2.7311e+00,2.2494e+00,2.6153e+00,2.6591e+00,2.5245e+00,2.9364e+00,1.4659e-01,-1.4379e-01
150.000,162.500,175.000,6.4460e-01,7.1331e-01,5.8818e-01,1.1329e+00,1.2519e+00,1.0375e+00,1.1992e+00,1.2217e+00,1.1605e+00,1.3362e+00,6.6522e-02,-6.2274e-02
175.000,187.500,200.000,3.3398e-01,3.6882e-01,3.0311e-01,5.7784e-01,6.3825e-01,5.2885e-01,6.1311e-01,6.2238e-01,5.9478e-01,6.7458e-01,3.2026e-02,-3.0306e-02
200.000,225.000,250.000,1.4867e-01,1.6595e-01,1.3371e-01,2.5276e-01,2.7898e-01,2.3119e-01,2.6732e-01,2.7108e-01,2.5920e-01,2.9170e-01,1.2873e-02,-1.2328e-02
250.000,275.000,300.000,5.6492e-02,6.3850e-02,5.0271e-02,9.4219e-02,1.0387e-01,8.6114e-02,9.9467e-02,1.0103e-01,9.6469e-02,1.0729e-01,4.9957e-03,-4.9339e-03
300.000,325.000,350.000,2.4810e-02,2.8320e-02,2.1889e-02,4.0791e-02,4.4936e-02,3.7249e-02,4.3120e-02,4.3631e-02,4.1830e-02,4.5575e-02,2.1764e-03,-2.1707e-03
350.000,375.000,400.000,1.2062e-02,1.3882e-02,1.0565e-02,1.9620e-02,2.1603e-02,1.7899e-02,2.0804e-02,2.1135e-02,2.0125e-02,2.1748e-02,1.0806e-03,-1.0811e-03
400.000,435.000,470.000,5.6802e-03,6.5899e-03,4.9395e-03,9.1534e-03,1.0071e-02,8.3432e-03,9.6905e-03,9.8277e-03,9.4070e-03,9.9848e-03,5.2064e-04,-5.2671e-04
470.000,510.000,550.000,2.4305e-03,2.8451e-03,2.0968e-03,3.8844e-03,4.2743e-03,3.5344e-03,4.1178e-03,4.1762e-03,3.9886e-03,4.2334e-03,2.3559e-04,-2.3899e-04
550.000,600.000,650.000,9.8613e-04,1.1650e-03,8.4377e-04,1.5658e-03,1.7227e-03,1.4225e-03,1.6607e-03,1.6846e-03,1.6069e-03,1.6477e-03,9.9205e-05,-1.0300e-04
650.000,700.000,750.000,3.9271e-04,4.6819e-04,3.3328e-04,6.2117e-04,6.8406e-04,5.6295e-04,6.5868e-04,6.6820e-04,6.3705e-04,6.7091e-04,4.4433e-05,-4.6210e-05
750.000,825.000,900.000,1.4385e-04,1.7310e-04,1.2105e-04,2.2696e-04,2.5010e-04,2.0521e-04,2.4221e-04,2.4592e-04,2.3412e-04,2.5276e-04,1.8384e-05,-1.9180e-05
900.000,1000.000,1100.000,3.9699e-05,4.8324e-05,3.3057e-05,6.2621e-05,6.9099e-05,5.6422e-05,6.7156e-05,6.8222e-05,6.4799e-05,6.4115e-05,5.6118e-06,-5.7012e-06
1100.000,1300.000,1500.000,6.2761e-06,7.7508e-06,5.1568e-06,9.9530e-06,1.1028e-05,8.9114e-06,1.0698e-05,1.0884e-05,1.0245e-05,9.0069e-06,1.1090e-06,-1.1226e-06
1500.000,1750.000,2000.000,4.2155e-07,5.3157e-07,3.3974e-07,6.7603e-07,7.5477e-07,5.9908e-07,7.3594e-07,7.5130e-07,7.0054e-07,5.0093e-07,1.8243e-07,-1.8293e-07
2000.000,2250.000,2500.000,2.2077e-08,2.8423e-08,1.7456e-08,3.5724e-08,4.0118e-08,3.1371e-08,3.8964e-08,3.9548e-08,3.6984e-08,0.0000e+00,0.0000e+00,-0.0000e+00


##
# Predictions and ATLAS data (ref [13], [1908.02746]) for the isolated photon cross section differential in pt_gam [GeV] (Figure 1)
# cross section in [pb/GeV]
# 1.56<|eta_gam|<1.81
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

125.000,137.500,150.000,4.1544e-01,4.6098e-01,3.7824e-01,7.7345e-01,8.6203e-01,7.0258e-01,8.1941e-01,8.3212e-01,7.9012e-01,9.7645e-01,5.6208e-02,-5.7637e-02
150.000,162.500,175.000,1.9431e-01,2.1503e-01,1.7731e-01,3.5584e-01,3.9671e-01,3.2367e-01,3.7750e-01,3.8342e-01,3.6531e-01,4.4100e-01,2.7209e-02,-2.7158e-02
175.000,187.500,200.000,1.0018e-01,1.1066e-01,9.0866e-02,1.8076e-01,2.0152e-01,1.6425e-01,1.9194e-01,1.9513e-01,1.8495e-01,2.2210e-01,1.3623e-02,-1.3536e-02
200.000,225.000,250.000,4.3932e-02,4.9106e-02,3.9451e-02,7.8084e-02,8.7061e-02,7.0853e-02,8.2904e-02,8.4085e-02,8.0239e-02,9.6564e-02,5.8090e-03,-5.8067e-03
250.000,275.000,300.000,1.6134e-02,1.8295e-02,1.4310e-02,2.8217e-02,3.1469e-02,2.5552e-02,2.9840e-02,3.0250e-02,2.8911e-02,3.4575e-02,1.9411e-03,-1.9497e-03
300.000,325.000,350.000,6.7675e-03,7.7649e-03,5.9401e-03,1.1716e-02,1.3073e-02,1.0587e-02,1.2466e-02,1.2664e-02,1.2026e-02,1.4420e-02,8.4647e-04,-8.4347e-04
350.000,375.000,400.000,3.1063e-03,3.6006e-03,2.7019e-03,5.3404e-03,5.9628e-03,4.8153e-03,5.6819e-03,5.7603e-03,5.4948e-03,6.5127e-03,4.0568e-04,-4.0342e-04
400.000,435.000,470.000,1.3561e-03,1.5880e-03,1.1689e-03,2.3137e-03,2.5869e-03,2.0805e-03,2.4520e-03,2.4938e-03,2.3712e-03,2.9224e-03,1.9269e-04,-1.9074e-04
470.000,510.000,550.000,5.1648e-04,6.1180e-04,4.4059e-04,8.7836e-04,9.8289e-04,7.8768e-04,9.3289e-04,9.4569e-04,9.0279e-04,1.1172e-03,8.2005e-05,-8.0856e-05
550.000,600.000,650.000,1.7941e-04,2.1510e-04,1.5140e-04,3.0402e-04,3.4105e-04,2.7153e-04,3.2238e-04,3.2800e-04,3.1027e-04,3.7601e-04,3.1923e-05,-3.1131e-05
650.000,700.000,750.000,5.8379e-05,7.0870e-05,4.8714e-05,9.9428e-05,1.1195e-04,8.8354e-05,1.0603e-04,1.0768e-04,1.0142e-04,1.1956e-04,1.2355e-05,-1.2127e-05
750.000,825.000,900.000,1.6355e-05,2.0111e-05,1.3490e-05,2.7750e-05,3.1297e-05,2.4566e-05,2.9717e-05,3.0214e-05,2.8462e-05,3.5803e-05,4.7924e-06,-4.7013e-06
900.000,1000.000,1100.000,2.8907e-06,3.6133e-06,2.3486e-06,4.9416e-06,5.6015e-06,4.3430e-06,5.2868e-06,5.3694e-06,5.0617e-06,5.7746e-06,1.2333e-06,-1.2400e-06
1100.000,1300.000,1500.000,2.0502e-07,2.6157e-07,1.6345e-07,3.5740e-07,4.0948e-07,3.1031e-07,3.7490e-07,3.9144e-07,3.5294e-07,6.3757e-07,2.4777e-07,-2.4939e-07
1500.000,1750.000,2000.000,1.9892e-09,2.6239e-09,1.5382e-09,3.4745e-09,4.0580e-09,2.9540e-09,3.5793e-09,3.9738e-09,3.2334e-09,0.0000e+00,0.0000e+00,-0.0000e+00
2000.000,2250.000,2500.000,1.7067e-12,2.3517e-12,1.2675e-12,2.6946e-12,2.9348e-12,2.3348e-12,2.7148e-12,2.9257e-12,2.4198e-12,0.0000e+00,0.0000e+00,-0.0000e+00


##
# Predictions and ATLAS data (ref [13], [1908.02746]) for the isolated photon cross section differential in pt_gam [GeV] (Figure 1)
# cross section in [pb/GeV]
# 1.81<|eta_gam|<2.37
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

125.000,137.500,150.000,8.5401e-01,9.4763e-01,7.7754e-01,1.6412e+00,1.8423e+00,1.4856e+00,1.7401e+00,1.7712e+00,1.6790e+00,1.8666e+00,8.0049e-02,-8.7951e-02
150.000,162.500,175.000,3.9163e-01,4.3338e-01,3.5735e-01,7.3970e-01,8.3091e-01,6.6868e-01,7.8964e-01,8.0393e-01,7.6150e-01,8.5715e-01,3.7754e-02,-4.0553e-02
175.000,187.500,200.000,1.9682e-01,2.1822e-01,1.7788e-01,3.6715e-01,4.1274e-01,3.3129e-01,3.8965e-01,3.9576e-01,3.7585e-01,4.2144e-01,1.9326e-02,-2.0315e-02
200.000,225.000,250.000,8.2772e-02,9.2988e-02,7.3969e-02,1.5243e-01,1.7153e-01,1.3723e-01,1.6244e-01,1.6554e-01,1.5627e-01,1.7560e-01,8.4856e-03,-8.6759e-03
250.000,275.000,300.000,2.8286e-02,3.2299e-02,2.4924e-02,5.1341e-02,5.7855e-02,4.6076e-02,5.4353e-02,5.5112e-02,5.2458e-02,5.8143e-02,3.3391e-03,-3.3399e-03
300.000,325.000,350.000,1.0916e-02,1.2634e-02,9.5047e-03,1.9592e-02,2.2105e-02,1.7531e-02,2.0897e-02,2.1230e-02,2.0114e-02,2.2057e-02,1.3531e-03,-1.3544e-03
350.000,375.000,400.000,4.5776e-03,5.3604e-03,3.9444e-03,8.1530e-03,9.2163e-03,7.2714e-03,8.6636e-03,8.8154e-03,8.3406e-03,9.1420e-03,6.1244e-04,-6.1127e-04
400.000,435.000,470.000,1.7812e-03,2.1101e-03,1.5189e-03,3.1594e-03,3.5772e-03,2.8089e-03,3.3759e-03,3.4212e-03,3.2377e-03,3.4579e-03,2.5561e-04,-2.5500e-04
470.000,510.000,550.000,5.7845e-04,6.9440e-04,4.8745e-04,1.0213e-03,1.1583e-03,9.0473e-04,1.0759e-03,1.0911e-03,1.0330e-03,1.0913e-03,9.2398e-05,-9.2568e-05
550.000,600.000,650.000,1.6568e-04,2.0164e-04,1.3789e-04,2.8996e-04,3.2987e-04,2.5562e-04,3.0974e-04,3.1420e-04,2.9714e-04,3.2461e-04,2.8243e-05,-2.8560e-05
650.000,700.000,750.000,4.1316e-05,5.1002e-05,3.3952e-05,7.2839e-05,8.3117e-05,6.3897e-05,7.7173e-05,7.8911e-05,7.3919e-05,8.0319e-05,9.1476e-06,-9.1162e-06
750.000,825.000,900.000,8.5711e-06,1.0732e-05,6.9526e-06,1.5030e-05,1.7245e-05,1.3093e-05,1.6075e-05,1.6448e-05,1.5304e-05,1.5521e-05,2.7737e-06,-2.7628e-06
900.000,1000.000,1100.000,9.3445e-07,1.1913e-06,7.4557e-07,1.6470e-06,1.8950e-06,1.4264e-06,1.7540e-06,1.7979e-06,1.6768e-06,1.1485e-06,4.5034e-07,-4.5005e-07
1100.000,1300.000,1500.000,3.1284e-08,4.0785e-08,2.4453e-08,5.4244e-08,6.2900e-08,4.6468e-08,5.5438e-08,6.0520e-08,5.0576e-08,0.0000e+00,0.0000e+00,-0.0000e+00
1500.000,1750.000,2000.000,3.5758e-11,4.8699e-11,2.6858e-11,6.1904e-11,7.5093e-11,5.1003e-11,6.2032e-11,7.4847e-11,5.1807e-11,0.0000e+00,0.0000e+00,-0.0000e+00
2000.000,2250.000,2500.000,5.7456e-23,1.0181e-22,3.1980e-23,5.7315e-23,1.0147e-22,3.1858e-23,5.7315e-23,1.0147e-22,3.1858e-23,0.0000e+00,0.0000e+00,-0.0000e+00


==> anc/table_CMS_8GJ.txt <==
##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# |eta_gam|<0.8, |eta_jet|<0.8
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,6.1537e+01,6.9907e+01,5.3454e+01,1.0955e+02,1.2453e+02,9.7937e+01,1.0909e+02,1.1054e+02,1.0586e+02,7.9360e+01,5.9764e+00,-5.9764e+00
45.000,55.000,65.000,2.3711e+01,2.6802e+01,2.1273e+01,4.3182e+01,4.8885e+01,3.8721e+01,4.5095e+01,4.6034e+01,4.3284e+01,3.5840e+01,2.1873e+00,-2.1873e+00
65.000,68.500,72.000,8.4289e+00,9.4720e+00,7.5969e+00,1.5187e+01,1.7031e+01,1.3717e+01,1.6280e+01,1.6728e+01,1.5576e+01,1.3056e+01,8.7040e-01,-8.7040e-01
72.000,81.000,90.000,4.2599e+00,4.7724e+00,3.8487e+00,7.6138e+00,8.4964e+00,6.9038e+00,8.1134e+00,8.2686e+00,7.8073e+00,6.6560e+00,5.1748e-01,-5.1748e-01
90.000,93.500,97.000,2.1882e+00,2.4439e+00,1.9818e+00,3.8479e+00,4.2695e+00,3.5048e+00,4.1088e+00,4.1998e+00,3.9615e+00,3.5840e+00,1.6264e-01,-1.6264e-01
97.000,101.000,105.000,1.5577e+00,1.7373e+00,1.4124e+00,2.7352e+00,3.0289e+00,2.4953e+00,2.9076e+00,2.9587e+00,2.8025e+00,2.4064e+00,1.1316e-01,-1.1316e-01
105.000,111.000,117.000,1.0258e+00,1.1423e+00,9.3139e-01,1.7903e+00,1.9770e+00,1.6369e+00,1.9123e+00,1.9441e+00,1.8442e+00,1.6640e+00,8.5098e-02,-8.5098e-02
117.000,141.000,165.000,3.8925e-01,4.3300e-01,3.5083e-01,6.7034e-01,7.4092e-01,6.1287e-01,7.1440e-01,7.2624e-01,6.9181e-01,6.4000e-01,3.2000e-02,-3.2000e-02
165.000,168.500,172.000,1.5138e-01,1.7112e-01,1.3463e-01,2.5670e-01,2.8382e-01,2.3412e-01,2.7258e-01,2.7735e-01,2.6241e-01,2.3296e-01,8.6634e-03,-8.6634e-03
172.000,176.000,180.000,1.2334e-01,1.3980e-01,1.0942e-01,2.0828e-01,2.3027e-01,1.8989e-01,2.2246e-01,2.2506e-01,2.1590e-01,2.0992e-01,7.5972e-03,-7.5972e-03
180.000,184.000,188.000,9.9986e-02,1.1366e-01,8.8497e-02,1.6831e-01,1.8606e-01,1.5339e-01,1.7777e-01,1.8171e-01,1.7219e-01,1.6384e-01,7.5250e-03,-7.5250e-03
188.000,192.000,196.000,8.1653e-02,9.3071e-02,7.2109e-02,1.3741e-01,1.5191e-01,1.2519e-01,1.4676e-01,1.4766e-01,1.4217e-01,1.3056e-01,6.2607e-03,-6.2607e-03
196.000,200.000,204.000,6.7324e-02,7.6932e-02,5.9329e-02,1.1344e-01,1.2549e-01,1.0325e-01,1.1972e-01,1.2137e-01,1.1558e-01,1.1008e-01,5.0045e-03,-5.0045e-03
204.000,209.500,215.000,5.3951e-02,6.1823e-02,4.7434e-02,9.0275e-02,9.9814e-02,8.2168e-02,9.6736e-02,9.8402e-02,9.4048e-02,8.7040e-02,3.9211e-03,-3.9211e-03
215.000,222.500,230.000,4.0686e-02,4.6787e-02,3.5666e-02,6.7649e-02,7.4833e-02,6.1514e-02,7.1752e-02,7.3120e-02,6.9417e-02,6.9120e-02,3.3797e-03,-3.3797e-03
230.000,237.500,245.000,2.9562e-02,3.4122e-02,2.5832e-02,4.9158e-02,5.4342e-02,4.4697e-02,5.1941e-02,5.2770e-02,5.0438e-02,4.8640e-02,2.3245e-03,-2.3245e-03
245.000,252.500,260.000,2.1916e-02,2.5384e-02,1.9094e-02,3.6248e-02,4.0067e-02,3.2943e-02,3.8423e-02,3.8917e-02,3.7024e-02,3.5840e-02,1.7447e-03,-1.7447e-03
260.000,272.500,285.000,1.5076e-02,1.7532e-02,1.3089e-02,2.4866e-02,2.7473e-02,2.2593e-02,2.6758e-02,2.7182e-02,2.5836e-02,2.3552e-02,1.1053e-03,-1.1053e-03
285.000,310.000,335.000,8.0855e-03,9.4633e-03,6.9803e-03,1.3270e-02,1.4662e-02,1.2042e-02,1.4097e-02,1.4314e-02,1.3636e-02,1.3312e-02,6.3090e-04,-6.3090e-04
335.000,667.500,1000.000,6.0222e-04,7.1607e-04,5.1260e-04,9.7253e-04,1.0744e-03,8.7984e-04,1.0341e-03,1.0496e-03,9.9833e-04,8.4480e-04,5.9996e-05,-5.9996e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# |eta_gam|<0.8, 0.8<|eta_jet|<1.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,3.5824e+01,4.0696e+01,3.1490e+01,7.2572e+01,8.4289e+01,6.3782e+01,7.3053e+01,7.4237e+01,7.0277e+01,5.3760e+01,4.7623e+00,-4.7623e+00
45.000,55.000,65.000,1.3647e+01,1.5426e+01,1.2243e+01,2.8073e+01,3.2384e+01,2.4796e+01,2.9578e+01,3.0180e+01,2.8181e+01,1.9488e+01,1.5068e+00,-1.5404e+00
65.000,68.500,72.000,4.7861e+00,5.3784e+00,4.3137e+00,9.6562e+00,1.1010e+01,8.6060e+00,1.0442e+01,1.0752e+01,9.9530e+00,8.7360e+00,6.4611e-01,-6.4611e-01
72.000,81.000,90.000,2.3993e+00,2.6880e+00,2.1677e+00,4.7743e+00,5.4103e+00,4.2758e+00,5.1436e+00,5.2665e+00,4.9165e+00,4.0320e+00,3.2458e-01,-3.2458e-01
90.000,93.500,97.000,1.2226e+00,1.3655e+00,1.1073e+00,2.3796e+00,2.6782e+00,2.1427e+00,2.5605e+00,2.6217e+00,2.4642e+00,2.2400e+00,1.1494e-01,-1.1307e-01
97.000,101.000,105.000,8.6577e-01,9.6560e-01,7.8501e-01,1.6792e+00,1.8867e+00,1.5152e+00,1.8074e+00,1.8389e+00,1.7383e+00,1.4784e+00,8.0795e-02,-8.0795e-02
105.000,111.000,117.000,5.6788e-01,6.3232e-01,5.1503e-01,1.0910e+00,1.2263e+00,9.8450e-01,1.1690e+00,1.2005e+00,1.1247e+00,1.0080e+00,5.4132e-02,-5.4132e-02
117.000,141.000,165.000,2.1314e-01,2.3866e-01,1.9107e-01,3.9980e-01,4.4938e-01,3.6027e-01,4.3075e-01,4.3891e-01,4.1506e-01,3.8080e-01,1.9139e-02,-1.9139e-02
165.000,168.500,172.000,8.2390e-02,9.3651e-02,7.2930e-02,1.5050e-01,1.6906e-01,1.3542e-01,1.6288e-01,1.6628e-01,1.5607e-01,1.3216e-01,5.1714e-03,-5.1714e-03
172.000,176.000,180.000,6.6440e-02,7.5725e-02,5.8678e-02,1.2058e-01,1.3529e-01,1.0858e-01,1.2737e-01,1.2963e-01,1.2359e-01,1.1872e-01,4.2361e-03,-4.2361e-03
180.000,184.000,188.000,5.4001e-02,6.1708e-02,4.7585e-02,9.7582e-02,1.0953e-01,8.7813e-02,1.0296e-01,1.0472e-01,9.9067e-02,9.6320e-02,4.3737e-03,-4.3737e-03
188.000,192.000,196.000,4.3675e-02,5.0043e-02,3.8399e-02,7.8993e-02,8.8639e-02,7.1079e-02,8.3813e-02,8.5007e-02,8.1073e-02,7.1680e-02,3.4833e-03,-3.4833e-03
196.000,200.000,204.000,3.6058e-02,4.1416e-02,3.1636e-02,6.4500e-02,7.2360e-02,5.8027e-02,6.9654e-02,7.1730e-02,6.6389e-02,6.2720e-02,3.0467e-03,-3.0467e-03
204.000,209.500,215.000,2.8799e-02,3.3166e-02,2.5211e-02,5.1254e-02,5.7455e-02,4.6116e-02,5.4481e-02,5.4481e-02,5.2670e-02,4.9280e-02,2.2986e-03,-2.2770e-03
215.000,222.500,230.000,2.1596e-02,2.4958e-02,1.8849e-02,3.8237e-02,4.2850e-02,3.4402e-02,4.0514e-02,4.1052e-02,3.9084e-02,3.8080e-02,1.7983e-03,-1.8201e-03
230.000,237.500,245.000,1.5473e-02,1.7949e-02,1.3462e-02,2.7251e-02,3.0515e-02,2.4519e-02,2.8614e-02,2.8887e-02,2.7801e-02,2.6880e-02,1.3324e-03,-1.3539e-03
245.000,252.500,260.000,1.1477e-02,1.3361e-02,9.9542e-03,2.0067e-02,2.2439e-02,1.8065e-02,2.1936e-02,2.2319e-02,2.1120e-02,1.9936e-02,9.7793e-04,-9.8425e-04
260.000,272.500,285.000,7.9730e-03,9.3210e-03,6.8889e-03,1.3732e-02,1.5364e-02,1.2346e-02,1.4381e-02,1.4606e-02,1.3898e-02,1.2768e-02,6.1273e-04,-6.3406e-04
285.000,310.000,335.000,4.1412e-03,4.8750e-03,3.5560e-03,7.0895e-03,7.9118e-03,6.3790e-03,7.5657e-03,7.6340e-03,7.3017e-03,7.1680e-03,3.5562e-04,-3.5562e-04
335.000,667.500,1000.000,2.8212e-04,3.3796e-04,2.3849e-04,4.7368e-04,5.2884e-04,4.2463e-04,5.0598e-04,5.1558e-04,4.8724e-04,4.0320e-04,2.8129e-05,-2.8129e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# |eta_gam|<0.8, 1.5<|eta_jet|<2.1
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,1.5763e+01,1.7907e+01,1.4087e+01,4.0251e+01,4.8242e+01,3.4463e+01,4.0455e+01,4.1281e+01,3.8517e+01,2.3040e+01,3.1852e+00,-3.1852e+00
45.000,55.000,65.000,5.8972e+00,6.6662e+00,5.2907e+00,1.5131e+01,1.7950e+01,1.3056e+01,1.6131e+01,1.6480e+01,1.5221e+01,1.0560e+01,9.8089e-01,-1.0190e+00
65.000,68.500,72.000,2.0255e+00,2.2762e+00,1.8256e+00,5.0054e+00,5.8498e+00,4.3698e+00,5.4308e+00,5.5406e+00,5.1540e+00,4.0320e+00,3.6682e-01,-3.6682e-01
72.000,81.000,90.000,9.9771e-01,1.1178e+00,9.0140e-01,2.4091e+00,2.7944e+00,2.1157e+00,2.6424e+00,2.7246e+00,2.5034e+00,2.1120e+00,1.8749e-01,-1.8749e-01
90.000,93.500,97.000,4.9982e-01,5.5823e-01,4.5268e-01,1.1750e+00,1.3600e+00,1.0336e+00,1.2775e+00,1.3175e+00,1.2167e+00,9.2160e-01,6.5224e-02,-6.5224e-02
97.000,101.000,105.000,3.5128e-01,3.9179e-01,3.1724e-01,8.1549e-01,9.4363e-01,7.1741e-01,8.9372e-01,9.2495e-01,8.5011e-01,7.1040e-01,5.1876e-02,-5.1876e-02
105.000,111.000,117.000,2.3089e-01,2.5790e-01,2.0737e-01,5.2305e-01,6.0498e-01,4.6018e-01,5.6891e-01,5.8590e-01,5.4408e-01,4.6080e-01,2.8571e-02,-2.8571e-02
117.000,141.000,165.000,8.3861e-02,9.4898e-02,7.4507e-02,1.8400e-01,2.1254e-01,1.6189e-01,2.0042e-01,2.0477e-01,1.9120e-01,1.6704e-01,9.8838e-03,-9.8838e-03
165.000,168.500,172.000,3.1113e-02,3.5726e-02,2.7298e-02,6.5353e-02,7.5290e-02,5.7563e-02,7.2412e-02,7.3766e-02,6.8592e-02,5.5680e-02,2.3876e-03,-2.3876e-03
172.000,176.000,180.000,2.5289e-02,2.9123e-02,2.2132e-02,5.2465e-02,6.0399e-02,4.6218e-02,5.5009e-02,5.5662e-02,5.3248e-02,5.1840e-02,2.0350e-03,-2.0350e-03
180.000,184.000,188.000,2.0242e-02,2.3375e-02,1.7673e-02,4.1454e-02,4.7661e-02,3.6539e-02,4.4199e-02,4.4369e-02,4.2536e-02,4.0320e-02,1.9429e-03,-1.9429e-03
188.000,192.000,196.000,1.6264e-02,1.8831e-02,1.4167e-02,3.3428e-02,3.8486e-02,2.9422e-02,3.6597e-02,3.7150e-02,3.5134e-02,2.8800e-02,1.5051e-03,-1.4875e-03
196.000,200.000,204.000,1.3299e-02,1.5441e-02,1.1556e-02,2.6922e-02,3.0868e-02,2.3766e-02,2.8473e-02,2.9854e-02,2.7286e-02,2.4960e-02,1.2880e-03,-1.2880e-03
204.000,209.500,215.000,1.0576e-02,1.2318e-02,9.1654e-03,2.1186e-02,2.4333e-02,1.8674e-02,2.2710e-02,2.3413e-02,2.1646e-02,1.9200e-02,1.0059e-03,-1.0059e-03
215.000,222.500,230.000,7.8772e-03,9.2105e-03,6.8033e-03,1.5515e-02,1.7786e-02,1.3685e-02,1.6858e-02,1.7033e-02,1.6203e-02,1.5168e-02,7.8439e-04,-7.8439e-04
230.000,237.500,245.000,5.4698e-03,6.4232e-03,4.7063e-03,1.0802e-02,1.2392e-02,9.5218e-03,1.1615e-02,1.1777e-02,1.1282e-02,1.0560e-02,5.6729e-04,-5.8489e-04
245.000,252.500,260.000,4.0164e-03,4.7361e-03,3.4431e-03,7.7219e-03,8.8201e-03,6.8268e-03,8.1681e-03,8.3108e-03,7.9060e-03,8.2560e-03,4.5517e-04,-4.5517e-04
260.000,272.500,285.000,2.6455e-03,3.1355e-03,2.2576e-03,5.0668e-03,5.8011e-03,4.4638e-03,5.3984e-03,5.5207e-03,5.1691e-03,4.4160e-03,2.6022e-04,-2.6022e-04
285.000,310.000,335.000,1.3056e-03,1.5608e-03,1.1057e-03,2.4535e-03,2.8045e-03,2.1615e-03,2.6521e-03,2.7044e-03,2.5317e-03,2.4960e-03,1.4194e-04,-1.4360e-04
335.000,667.500,1000.000,6.9323e-05,8.4439e-05,5.7732e-05,1.2805e-04,1.4654e-04,1.1248e-04,1.4105e-04,1.4428e-04,1.3484e-04,1.1136e-04,9.2877e-06,-9.2877e-06


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# |eta_gam|<0.8, 2.1<|eta_jet|<2.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,5.2354e+00,5.9475e+00,4.6788e+00,1.7343e+01,2.1351e+01,1.4501e+01,1.7729e+01,1.8192e+01,1.6724e+01,8.9600e+00,1.9348e+00,-1.9348e+00
45.000,55.000,65.000,1.9126e+00,2.1621e+00,1.7159e+00,6.3098e+00,7.6712e+00,5.3282e+00,6.7701e+00,6.9683e+00,6.3164e+00,3.9680e+00,5.7315e-01,-5.7954e-01
65.000,68.500,72.000,6.3753e-01,7.1643e-01,5.7461e-01,2.0013e+00,2.3938e+00,1.7121e+00,2.1833e+00,2.2528e+00,2.0547e+00,1.4080e+00,1.8676e-01,-1.8676e-01
72.000,81.000,90.000,3.1039e-01,3.4774e-01,2.8042e-01,9.3582e-01,1.1151e+00,8.0159e-01,1.0458e+00,1.0843e+00,9.7865e-01,5.8880e-01,8.4567e-02,-8.3759e-02
90.000,93.500,97.000,1.5241e-01,1.7033e-01,1.3680e-01,4.4295e-01,5.2795e-01,3.7931e-01,4.9680e-01,5.1098e-01,4.6723e-01,3.8400e-01,4.0477e-02,-3.9762e-02
97.000,101.000,105.000,1.0538e-01,1.1843e-01,9.4144e-02,3.0113e-01,3.5881e-01,2.5792e-01,3.3734e-01,3.4742e-01,3.1631e-01,2.1760e-01,2.8764e-02,-2.8102e-02
105.000,111.000,117.000,6.8209e-02,7.7142e-02,6.0610e-02,1.8907e-01,2.2501e-01,1.6207e-01,2.0848e-01,2.1316e-01,1.9821e-01,1.6640e-01,1.4032e-02,-1.4032e-02
117.000,141.000,165.000,2.3970e-02,2.7487e-02,2.1049e-02,6.3358e-02,7.5305e-02,5.4338e-02,7.0311e-02,7.2370e-02,6.6392e-02,5.2480e-02,4.3482e-03,-4.2549e-03
165.000,168.500,172.000,8.5147e-03,9.9325e-03,7.3667e-03,2.0813e-02,2.4635e-02,1.7865e-02,2.1345e-02,2.2167e-02,2.0285e-02,1.7920e-02,9.7356e-04,-9.5384e-04
172.000,176.000,180.000,6.9948e-03,8.1858e-03,6.0347e-03,1.6709e-02,1.9841e-02,1.4319e-02,1.8283e-02,1.8689e-02,1.7257e-02,1.5360e-02,7.8998e-04,-7.9977e-04
180.000,184.000,188.000,5.5112e-03,6.4719e-03,4.7405e-03,1.2887e-02,1.5245e-02,1.1089e-02,1.3163e-02,1.3437e-02,1.2567e-02,1.1136e-02,6.6078e-04,-6.6078e-04
188.000,192.000,196.000,4.1033e-03,4.8363e-03,3.5182e-03,9.8385e-03,1.1638e-02,8.4449e-03,9.9792e-03,1.0382e-02,9.5396e-03,8.3200e-03,5.7372e-04,-5.7372e-04
196.000,200.000,204.000,3.2976e-03,3.8986e-03,2.8198e-03,7.8585e-03,9.3199e-03,6.7351e-03,8.3737e-03,8.6175e-03,8.0136e-03,7.1680e-03,4.8183e-04,-4.9176e-04
204.000,209.500,215.000,2.5087e-03,2.9755e-03,2.1392e-03,5.8002e-03,6.8703e-03,4.9784e-03,6.1967e-03,6.3653e-03,5.9474e-03,5.1200e-03,3.5588e-04,-3.4584e-04
215.000,222.500,230.000,1.7133e-03,2.0424e-03,1.4546e-03,4.0707e-03,4.8096e-03,3.4969e-03,4.4842e-03,4.6259e-03,4.0644e-03,4.0960e-03,2.6635e-04,-2.6635e-04
230.000,237.500,245.000,1.1898e-03,1.4262e-03,1.0051e-03,2.7170e-03,3.2097e-03,2.3318e-03,2.8336e-03,3.0054e-03,2.6751e-03,2.8160e-03,1.9670e-04,-1.9670e-04
245.000,252.500,260.000,7.2691e-04,8.7648e-04,6.1093e-04,1.7747e-03,2.0919e-03,1.5060e-03,1.8621e-03,1.9394e-03,1.7270e-03,1.9200e-03,1.5594e-04,-1.5499e-04
260.000,272.500,285.000,5.2319e-04,6.3402e-04,4.3774e-04,1.1403e-03,1.3463e-03,9.7722e-04,1.2576e-03,1.3532e-03,1.1564e-03,1.0240e-03,8.8699e-05,-8.9609e-05
285.000,310.000,335.000,2.1910e-04,2.6821e-04,1.8165e-04,4.8480e-04,5.7073e-04,4.1445e-04,5.1186e-04,5.5318e-04,4.7466e-04,5.2480e-04,4.5255e-05,-4.5255e-05
335.000,667.500,1000.000,6.8370e-06,8.5297e-06,5.5721e-06,1.6160e-05,1.9602e-05,1.3549e-05,1.7986e-05,1.9923e-05,1.6197e-05,1.6640e-05,2.3533e-06,-2.3533e-06


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 0.8<|eta_gam|<1.44, |eta_jet|<0.8
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,3.5994e+01,4.0890e+01,3.1508e+01,7.5292e+01,8.7862e+01,6.5933e+01,7.6216e+01,7.7453e+01,7.3118e+01,5.5659e+01,6.3504e+00,-6.3504e+00
45.000,55.000,65.000,1.3858e+01,1.5664e+01,1.2433e+01,2.9537e+01,3.4238e+01,2.5991e+01,3.1118e+01,3.1909e+01,2.9641e+01,2.4737e+01,2.7212e+00,-2.7212e+00
65.000,68.500,72.000,4.9412e+00,5.5527e+00,4.4535e+00,1.0389e+01,1.1909e+01,9.2197e+00,1.1184e+01,1.1453e+01,1.0659e+01,7.8335e+00,8.1316e-01,-8.1316e-01
72.000,81.000,90.000,2.5026e+00,2.8038e+00,2.2611e+00,5.2183e+00,5.9488e+00,4.6513e+00,5.6139e+00,5.7387e+00,5.3692e+00,4.5352e+00,4.4961e-01,-4.3078e-01
90.000,93.500,97.000,1.2890e+00,1.4397e+00,1.1675e+00,2.6442e+00,2.9954e+00,2.3687e+00,2.8395e+00,2.9202e+00,2.7256e+00,2.4737e+00,2.1787e-01,-2.1401e-01
97.000,101.000,105.000,9.1847e-01,1.0244e+00,8.3279e-01,1.8802e+00,2.1250e+00,1.6873e+00,2.0196e+00,2.0511e+00,1.9383e+00,1.9378e+00,1.9885e-01,-1.9689e-01
105.000,111.000,117.000,6.0670e-01,6.7555e-01,5.5083e-01,1.2335e+00,1.3950e+00,1.1075e+00,1.3283e+00,1.3553e+00,1.2736e+00,1.1956e+00,1.0053e-01,-1.0053e-01
117.000,141.000,165.000,2.3226e-01,2.5943e-01,2.0863e-01,4.6299e-01,5.2425e-01,4.1472e-01,4.9822e-01,5.0652e-01,4.7922e-01,4.5352e-01,3.2002e-02,-3.2002e-02
165.000,168.500,172.000,9.1457e-02,1.0375e-01,8.1084e-02,1.7888e-01,2.0276e-01,1.5983e-01,1.9040e-01,1.9312e-01,1.8286e-01,1.7316e-01,1.1874e-02,-1.1874e-02
172.000,176.000,180.000,7.4472e-02,8.4724e-02,6.5866e-02,1.4447e-01,1.6365e-01,1.2911e-01,1.5265e-01,1.5406e-01,1.4687e-01,1.4018e-01,9.5949e-03,-9.5949e-03
180.000,184.000,188.000,6.0718e-02,6.9269e-02,5.3575e-02,1.1772e-01,1.3346e-01,1.0509e-01,1.2409e-01,1.2693e-01,1.1909e-01,1.0926e-01,7.5136e-03,-7.5136e-03
188.000,192.000,196.000,5.0076e-02,5.7287e-02,4.4081e-02,9.6116e-02,1.0892e-01,8.5806e-02,1.0073e-01,1.0227e-01,9.7712e-02,9.0703e-02,6.2837e-03,-6.2837e-03
196.000,200.000,204.000,4.0822e-02,4.6816e-02,3.5859e-02,7.8561e-02,8.9020e-02,7.0119e-02,8.3995e-02,8.6448e-02,8.0166e-02,7.8335e-02,5.4359e-03,-5.4359e-03
204.000,209.500,215.000,3.2993e-02,3.7949e-02,2.8911e-02,6.2921e-02,7.1296e-02,5.6141e-02,6.7524e-02,6.8441e-02,6.5413e-02,5.7720e-02,4.1820e-03,-4.1820e-03
215.000,222.500,230.000,2.4629e-02,2.8430e-02,2.1515e-02,4.6872e-02,5.3112e-02,4.1801e-02,5.0837e-02,5.1471e-02,4.8524e-02,4.3290e-02,2.9281e-03,-2.9281e-03
230.000,237.500,245.000,1.7881e-02,2.0723e-02,1.5566e-02,3.3854e-02,3.8339e-02,3.0191e-02,3.5583e-02,3.5835e-02,3.4374e-02,3.0922e-02,2.1107e-03,-2.1107e-03
245.000,252.500,260.000,1.3238e-02,1.5399e-02,1.1488e-02,2.4986e-02,2.8288e-02,2.2273e-02,2.6856e-02,2.7388e-02,2.5696e-02,2.4737e-02,1.6999e-03,-1.6999e-03
260.000,272.500,285.000,9.2346e-03,1.0791e-02,7.9814e-03,1.7075e-02,1.9350e-02,1.5203e-02,1.8063e-02,1.8292e-02,1.7441e-02,1.5873e-02,1.1158e-03,-1.0957e-03
285.000,310.000,335.000,4.9403e-03,5.8159e-03,4.2418e-03,9.0265e-03,1.0206e-02,8.0407e-03,9.6816e-03,9.7829e-03,9.3066e-03,8.6581e-03,6.1451e-04,-6.1451e-04
335.000,667.500,1000.000,3.4204e-04,4.0995e-04,2.8899e-04,6.0922e-04,6.8901e-04,5.4075e-04,6.5221e-04,6.6159e-04,6.2622e-04,5.5659e-04,4.0775e-05,-3.8799e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 0.8<|eta_gam|<1.44, 0.8<|eta_jet|<1.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,2.7578e+01,3.1330e+01,2.4134e+01,5.6953e+01,6.6318e+01,4.9961e+01,5.7053e+01,5.8364e+01,5.5018e+01,5.0505e+01,5.7040e+00,-5.5566e+00
45.000,55.000,65.000,1.0588e+01,1.1969e+01,9.4995e+00,2.2222e+01,2.5702e+01,1.9590e+01,2.3210e+01,2.3683e+01,2.2168e+01,1.6053e+01,1.8470e+00,-1.9242e+00
65.000,68.500,72.000,3.7616e+00,4.2271e+00,3.3903e+00,7.7563e+00,8.8672e+00,6.8989e+00,8.4294e+00,8.6463e+00,8.0018e+00,5.7720e+00,6.2536e-01,-6.1035e-01
72.000,81.000,90.000,1.9022e+00,2.1311e+00,1.7186e+00,3.8628e+00,4.3878e+00,3.4531e+00,4.1039e+00,4.1832e+00,3.9353e+00,3.0664e+00,3.2267e-01,-3.0664e-01
90.000,93.500,97.000,9.7673e-01,1.0909e+00,8.8462e-01,1.9458e+00,2.1956e+00,1.7487e+00,2.0795e+00,2.1203e+00,2.0004e+00,1.8038e+00,1.6581e-01,-1.6414e-01
97.000,101.000,105.000,6.9661e-01,7.7694e-01,6.3163e-01,1.3805e+00,1.5585e+00,1.2433e+00,1.4803e+00,1.5092e+00,1.4236e+00,1.3348e+00,1.4103e-01,-1.3935e-01
105.000,111.000,117.000,4.6150e-01,5.1388e-01,4.1901e-01,9.0081e-01,1.0166e+00,8.1122e-01,9.6023e-01,9.7638e-01,9.2537e-01,9.1992e-01,7.9304e-02,-7.7583e-02
117.000,141.000,165.000,1.7532e-01,1.9517e-01,1.5794e-01,3.3529e-01,3.7857e-01,3.0140e-01,3.5772e-01,3.6446e-01,3.4529e-01,3.0664e-01,2.2651e-02,-2.2651e-02
165.000,168.500,172.000,6.8754e-02,7.7762e-02,6.1124e-02,1.2759e-01,1.4397e-01,1.1456e-01,1.3443e-01,1.3567e-01,1.2977e-01,1.2807e-01,8.7603e-03,-8.5821e-03
172.000,176.000,180.000,5.6094e-02,6.3601e-02,4.9750e-02,1.0298e-01,1.1608e-01,9.2492e-02,1.1139e-01,1.1329e-01,1.0678e-01,9.7403e-02,6.6221e-03,-6.6221e-03
180.000,184.000,188.000,4.4754e-02,5.0886e-02,3.9597e-02,8.2576e-02,9.3052e-02,7.4166e-02,8.5166e-02,8.6045e-02,8.3179e-02,7.9365e-02,5.4889e-03,-5.3112e-03
188.000,192.000,196.000,3.6848e-02,4.2017e-02,3.2521e-02,6.7568e-02,7.6081e-02,6.0695e-02,7.2157e-02,7.4115e-02,6.9571e-02,6.8543e-02,4.7658e-03,-4.5884e-03
196.000,200.000,204.000,3.0473e-02,3.4848e-02,2.6829e-02,5.4972e-02,6.1841e-02,4.9407e-02,5.7762e-02,5.8927e-02,5.5712e-02,5.4113e-02,3.8665e-03,-3.8665e-03
204.000,209.500,215.000,2.4642e-02,2.8269e-02,2.1636e-02,4.4169e-02,4.9744e-02,3.9634e-02,4.7053e-02,4.7829e-02,4.5324e-02,4.3290e-02,2.9468e-03,-2.9468e-03
215.000,222.500,230.000,1.8341e-02,2.1123e-02,1.6049e-02,3.2660e-02,3.6739e-02,2.9321e-02,3.4374e-02,3.4708e-02,3.3417e-02,3.2468e-02,2.2074e-03,-2.2074e-03
230.000,237.500,245.000,1.3256e-02,1.5333e-02,1.1557e-02,2.3389e-02,2.6270e-02,2.1011e-02,2.4940e-02,2.5580e-02,2.3824e-02,2.1645e-02,1.5049e-03,-1.4874e-03
245.000,252.500,260.000,9.7056e-03,1.1275e-02,8.4284e-03,1.7112e-02,1.9247e-02,1.5338e-02,1.8352e-02,1.8781e-02,1.7509e-02,1.6234e-02,1.1596e-03,-1.1596e-03
260.000,272.500,285.000,6.6115e-03,7.7179e-03,5.7173e-03,1.1476e-02,1.2871e-02,1.0307e-02,1.2047e-02,1.2152e-02,1.1653e-02,1.1003e-02,7.8313e-04,-7.6570e-04
285.000,310.000,335.000,3.4415e-03,4.0511e-03,2.9538e-03,5.9043e-03,6.6242e-03,5.2933e-03,6.2567e-03,6.3256e-03,6.0352e-03,5.7720e-03,4.1328e-04,-4.1328e-04
335.000,667.500,1000.000,2.1246e-04,2.5504e-04,1.7919e-04,3.5801e-04,4.0216e-04,3.1951e-04,3.7818e-04,3.8365e-04,3.6420e-04,3.4271e-04,2.4934e-05,-2.4934e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 0.8<|eta_gam|<1.44, 1.5<|eta_jet|<2.1
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,1.6460e+01,1.8698e+01,1.4512e+01,3.5719e+01,4.1904e+01,3.1141e+01,3.5490e+01,3.6034e+01,3.4210e+01,2.4737e+01,3.6094e+00,-3.6094e+00
45.000,55.000,65.000,6.2633e+00,7.0799e+00,5.6192e+00,1.3694e+01,1.5929e+01,1.2015e+01,1.4313e+01,1.4634e+01,1.3666e+01,1.1286e+01,1.3300e+00,-1.3553e+00
65.000,68.500,72.000,2.1958e+00,2.4675e+00,1.9790e+00,4.6511e+00,5.3368e+00,4.1243e+00,5.0007e+00,5.0983e+00,4.7581e+00,3.4014e+00,4.1773e-01,-4.1773e-01
72.000,81.000,90.000,1.1027e+00,1.2354e+00,9.9624e-01,2.2891e+00,2.6074e+00,2.0416e+00,2.4717e+00,2.5323e+00,2.3560e+00,1.8553e+00,2.0411e-01,-2.0411e-01
90.000,93.500,97.000,5.6512e-01,6.3117e-01,5.1183e-01,1.1369e+00,1.2917e+00,1.0196e+00,1.2322e+00,1.2610e+00,1.1827e+00,9.2765e-01,9.0706e-02,-8.9366e-02
97.000,101.000,105.000,3.9962e-01,4.4570e-01,3.6234e-01,7.9764e-01,9.0607e-01,7.1525e-01,8.4953e-01,8.7013e-01,8.1419e-01,7.7304e-01,8.8506e-02,-8.7131e-02
105.000,111.000,117.000,2.6393e-01,2.9388e-01,2.3963e-01,5.1718e-01,5.8721e-01,4.6362e-01,5.5486e-01,5.6441e-01,5.3243e-01,4.7929e-01,4.3648e-02,-4.2228e-02
117.000,141.000,165.000,9.8291e-02,1.0972e-01,8.8314e-02,1.8635e-01,2.1117e-01,1.6711e-01,2.0174e-01,2.0653e-01,1.9372e-01,1.7007e-01,1.3582e-02,-1.3439e-02
165.000,168.500,172.000,3.6941e-02,4.1930e-02,3.2719e-02,6.7422e-02,7.6179e-02,6.0478e-02,6.9392e-02,7.0500e-02,6.7228e-02,6.6481e-02,4.7426e-03,-4.7426e-03
172.000,176.000,180.000,2.9802e-02,3.3942e-02,2.6319e-02,5.3721e-02,6.0525e-02,4.8277e-02,5.6804e-02,5.8000e-02,5.5177e-02,5.1021e-02,3.6636e-03,-3.5137e-03
180.000,184.000,188.000,2.4395e-02,2.7882e-02,2.1478e-02,4.3424e-02,4.8961e-02,3.8999e-02,4.5115e-02,4.6132e-02,4.3338e-02,4.0198e-02,2.8762e-03,-2.8762e-03
188.000,192.000,196.000,1.9442e-02,2.2289e-02,1.7072e-02,3.4577e-02,3.8951e-02,3.1053e-02,3.7392e-02,3.7698e-02,3.5760e-02,3.4014e-02,2.4002e-03,-2.4002e-03
196.000,200.000,204.000,1.6078e-02,1.8491e-02,1.4079e-02,2.8101e-02,3.1637e-02,2.5232e-02,2.7903e-02,2.8444e-02,2.7212e-02,2.7829e-02,2.0815e-03,-2.0815e-03
204.000,209.500,215.000,1.2569e-02,1.4506e-02,1.0973e-02,2.1880e-02,2.4615e-02,1.9647e-02,2.2534e-02,2.3408e-02,2.1749e-02,2.1645e-02,1.5418e-03,-1.5269e-03
215.000,222.500,230.000,9.1375e-03,1.0596e-02,7.9443e-03,1.5770e-02,1.7712e-02,1.4169e-02,1.6327e-02,1.6649e-02,1.5795e-02,1.5152e-02,1.0810e-03,-1.0810e-03
230.000,237.500,245.000,6.5449e-03,7.6304e-03,5.6635e-03,1.1176e-02,1.2534e-02,1.0041e-02,1.1637e-02,1.1902e-02,1.1148e-02,1.0204e-02,7.5821e-04,-7.5821e-04
245.000,252.500,260.000,4.6956e-03,5.5001e-03,4.0465e-03,7.9747e-03,8.9977e-03,7.1259e-03,8.2991e-03,8.4868e-03,7.9863e-03,7.4212e-03,5.6849e-04,-5.6849e-04
260.000,272.500,285.000,2.9792e-03,3.5099e-03,2.5543e-03,5.0712e-03,5.6926e-03,4.5447e-03,5.4085e-03,5.5454e-03,5.1603e-03,4.6382e-03,3.4912e-04,-3.4912e-04
285.000,310.000,335.000,1.4473e-03,1.7226e-03,1.2296e-03,2.4114e-03,2.7153e-03,2.1524e-03,2.5250e-03,2.5809e-03,2.4097e-03,2.4737e-03,1.9982e-04,-1.8556e-04
335.000,667.500,1000.000,6.4875e-05,7.8803e-05,5.4123e-05,1.1071e-04,1.2485e-04,9.8388e-05,1.1750e-04,1.2241e-04,1.1152e-04,1.0204e-04,9.1337e-06,-9.0058e-06


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 0.8<|eta_gam|<1.44, 2.1<|eta_jet|<2.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,42.500,45.000,6.7195e+00,7.6335e+00,5.9986e+00,1.6202e+01,1.9284e+01,1.3955e+01,1.5784e+01,1.6037e+01,1.5209e+01,9.0703e+00,2.0870e+00,-2.0870e+00
45.000,55.000,65.000,2.5243e+00,2.8535e+00,2.2647e+00,6.0621e+00,7.1383e+00,5.2644e+00,6.3844e+00,6.4987e+00,6.0600e+00,4.4321e+00,6.7116e-01,-6.7816e-01
65.000,68.500,72.000,8.7258e-01,9.8057e-01,7.8646e-01,1.9961e+00,2.3131e+00,1.7555e+00,2.1306e+00,2.1835e+00,2.0189e+00,1.5461e+00,2.3368e-01,-2.3368e-01
72.000,81.000,90.000,4.3338e-01,4.8553e-01,3.9155e-01,9.5846e-01,1.1051e+00,8.4868e-01,1.0500e+00,1.0756e+00,9.9801e-01,6.5966e-01,1.0208e-01,-1.0067e-01
90.000,93.500,97.000,2.1746e-01,2.4287e-01,1.9695e-01,4.6125e-01,5.3108e-01,4.0893e-01,4.8134e-01,4.9437e-01,4.6471e-01,3.8137e-01,4.5281e-02,-4.4512e-02
97.000,101.000,105.000,1.5294e-01,1.7058e-01,1.3868e-01,3.2165e-01,3.7008e-01,2.8513e-01,3.5679e-01,3.6497e-01,3.3864e-01,2.7829e-01,4.0251e-02,-4.0251e-02
105.000,111.000,117.000,9.9455e-02,1.1074e-01,8.9755e-02,2.0220e-01,2.3219e-01,1.7945e-01,2.1587e-01,2.1861e-01,2.0767e-01,1.7522e-01,1.8582e-02,-1.8582e-02
117.000,141.000,165.000,3.4951e-02,3.9406e-02,3.1122e-02,6.9137e-02,7.9144e-02,6.1423e-02,7.6442e-02,7.7343e-02,7.3022e-02,5.6690e-02,5.2607e-03,-5.2607e-03
165.000,168.500,172.000,1.1988e-02,1.3789e-02,1.0491e-02,2.2925e-02,2.6224e-02,2.0332e-02,2.2452e-02,2.3062e-02,2.1613e-02,2.2676e-02,1.6467e-03,-1.6467e-03
172.000,176.000,180.000,9.5575e-03,1.1039e-02,8.3347e-03,1.7832e-02,2.0348e-02,1.5896e-02,1.8860e-02,1.9552e-02,1.8062e-02,1.6491e-02,1.2541e-03,-1.2541e-03
180.000,184.000,188.000,7.7446e-03,8.9766e-03,6.7331e-03,1.4200e-02,1.6211e-02,1.2592e-02,1.4343e-02,1.5229e-02,1.3775e-02,1.2369e-02,9.7331e-04,-9.4523e-04
188.000,192.000,196.000,5.9632e-03,6.9391e-03,5.1666e-03,1.0967e-02,1.2488e-02,9.7449e-03,1.0974e-02,1.1517e-02,1.0653e-02,1.1338e-02,8.8119e-04,-8.7180e-04
196.000,200.000,204.000,4.2583e-03,4.9747e-03,3.6768e-03,8.1664e-03,9.2978e-03,7.2506e-03,8.5255e-03,8.8435e-03,8.1132e-03,9.0703e-03,7.4725e-04,-7.4725e-04
204.000,209.500,215.000,3.8142e-03,4.4753e-03,3.2808e-03,6.7408e-03,7.7146e-03,5.9640e-03,7.1972e-03,7.6845e-03,6.8205e-03,6.1843e-03,5.1174e-04,-5.1174e-04
215.000,222.500,230.000,2.4764e-03,2.9195e-03,2.1212e-03,4.4486e-03,5.0569e-03,3.9503e-03,4.4795e-03,4.8278e-03,4.1797e-03,4.6382e-03,3.6876e-04,-3.6876e-04
230.000,237.500,245.000,1.5457e-03,1.8337e-03,1.3168e-03,2.8661e-03,3.2624e-03,2.5379e-03,2.8537e-03,3.1364e-03,2.6051e-03,2.7829e-03,2.6014e-04,-2.5163e-04
245.000,252.500,260.000,1.0059e-03,1.2018e-03,8.5149e-04,1.8389e-03,2.1012e-03,1.6218e-03,1.8449e-03,1.9888e-03,1.7231e-03,1.8553e-03,1.9172e-04,-1.9172e-04
260.000,272.500,285.000,6.6304e-04,7.9680e-04,5.5836e-04,1.1719e-03,1.3453e-03,1.0301e-03,1.2041e-03,1.3049e-03,1.1237e-03,1.3399e-03,1.2064e-04,-1.1978e-04
285.000,310.000,335.000,2.6122e-04,3.1778e-04,2.1759e-04,4.7229e-04,5.4082e-04,4.1230e-04,4.9230e-04,5.3679e-04,4.4089e-04,5.2567e-04,5.4900e-05,-5.4110e-05
335.000,667.500,1000.000,6.7240e-06,8.3580e-06,5.4925e-06,1.3927e-05,1.6296e-05,1.1910e-05,1.4350e-05,1.6083e-05,1.2878e-05,1.4430e-05,2.3368e-06,-2.3368e-06


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 1.57<|eta_gam|<2.1, |eta_jet|<0.8
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,8.5420e+00,9.6745e+00,7.6520e+00,2.4986e+01,3.0174e+01,2.1252e+01,2.5591e+01,2.6236e+01,2.4279e+01,1.8797e+01,3.7183e+00,-4.7155e+00
65.000,77.500,90.000,1.5057e+00,1.6891e+00,1.3589e+00,4.2971e+00,5.0781e+00,3.7167e+00,4.5992e+00,4.7121e+00,4.3627e+00,2.2214e+00,3.0492e-01,-3.2033e-01
90.000,97.500,105.000,5.2099e-01,5.8151e-01,4.7210e-01,1.4401e+00,1.6924e+00,1.2498e+00,1.5188e+00,1.5531e+00,1.4520e+00,1.4012e+00,1.7534e-01,-2.0879e-01
105.000,135.000,165.000,1.4776e-01,1.6584e-01,1.3215e-01,3.9097e-01,4.6043e-01,3.3840e-01,4.1837e-01,4.2499e-01,3.9909e-01,2.5632e-01,2.8182e-02,-2.8182e-02
165.000,172.500,180.000,3.8879e-02,4.4695e-02,3.4065e-02,9.6473e-02,1.1372e-01,8.3313e-02,1.0154e-01,1.0201e-01,9.7567e-02,7.3478e-02,6.0490e-03,-6.0490e-03
180.000,190.000,200.000,2.4661e-02,2.8547e-02,2.1479e-02,5.9831e-02,7.0518e-02,5.1641e-02,6.4232e-02,6.5319e-02,6.0765e-02,5.6390e-02,3.9635e-03,-4.3026e-03
200.000,212.500,225.000,1.4250e-02,1.6627e-02,1.2325e-02,3.3381e-02,3.9243e-02,2.8855e-02,3.5195e-02,3.5488e-02,3.3878e-02,2.5632e-02,1.9239e-03,-1.9239e-03
225.000,612.500,1000.000,6.6007e-04,7.8549e-04,5.6117e-04,1.4612e-03,1.7146e-03,1.2622e-03,1.5638e-03,1.5857e-03,1.4915e-03,1.3158e-03,9.3333e-05,-9.3333e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 1.57<|eta_gam|<2.1, 0.8<|eta_jet|<1.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,9.1409e+00,1.0353e+01,8.1622e+00,2.1663e+01,2.5550e+01,1.8801e+01,2.2326e+01,2.2728e+01,2.1358e+01,1.4952e+01,2.9747e+00,-3.5503e+00
65.000,77.500,90.000,1.6238e+00,1.8215e+00,1.4655e+00,3.7456e+00,4.3302e+00,3.3011e+00,4.0071e+00,4.1100e+00,3.8240e+00,2.0933e+00,2.8221e-01,-2.8221e-01
90.000,97.500,105.000,5.6509e-01,6.3073e-01,5.1206e-01,1.2606e+00,1.4488e+00,1.1190e+00,1.3784e+00,1.4039e+00,1.3145e+00,1.2560e+00,1.4034e-01,-1.5342e-01
105.000,135.000,165.000,1.5993e-01,1.7773e-01,1.4459e-01,3.4004e-01,3.9076e-01,3.0147e-01,3.6140e-01,3.6815e-01,3.4680e-01,2.5418e-01,2.6113e-02,-2.4659e-02
165.000,172.500,180.000,4.1936e-02,4.7678e-02,3.7078e-02,8.3124e-02,9.5145e-02,7.3741e-02,8.9229e-02,9.0264e-02,8.4899e-02,7.1770e-02,5.7453e-03,-5.8932e-03
180.000,190.000,200.000,2.6028e-02,2.9822e-02,2.2863e-02,5.0883e-02,5.8277e-02,4.5090e-02,5.3714e-02,5.4733e-02,5.1783e-02,5.0837e-02,3.3262e-03,-3.4742e-03
200.000,212.500,225.000,1.4780e-02,1.7084e-02,1.2884e-02,2.8195e-02,3.2219e-02,2.5001e-02,2.9777e-02,3.0068e-02,2.8720e-02,2.3923e-02,1.6834e-03,-1.6834e-03
225.000,612.500,1000.000,6.3030e-04,7.4377e-04,5.3958e-04,1.1573e-03,1.3196e-03,1.0248e-03,1.2333e-03,1.2525e-03,1.1832e-03,1.0765e-03,7.2809e-05,-7.4284e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 1.57<|eta_gam|<2.1, 1.5<|eta_jet|<2.1
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,7.8831e+00,8.9282e+00,7.0033e+00,1.6231e+01,1.8780e+01,1.4309e+01,1.6803e+01,1.7051e+01,1.6119e+01,1.0637e+01,1.9277e+00,-2.2899e+00
65.000,77.500,90.000,1.3939e+00,1.5637e+00,1.2581e+00,2.7788e+00,3.1549e+00,2.4857e+00,2.9582e+00,3.0250e+00,2.8335e+00,1.7942e+00,2.1727e-01,-2.2869e-01
90.000,97.500,105.000,4.7902e-01,5.3467e-01,4.3407e-01,9.1421e-01,1.0320e+00,8.2600e-01,9.7753e-01,9.9972e-01,9.4222e-01,8.7149e-01,9.3662e-02,-1.0476e-01
105.000,135.000,165.000,1.3205e-01,1.4675e-01,1.1966e-01,2.4219e-01,2.7305e-01,2.1850e-01,2.6118e-01,2.6622e-01,2.5237e-01,1.9224e-01,1.8660e-02,-1.8660e-02
165.000,172.500,180.000,3.1731e-02,3.6072e-02,2.8046e-02,5.4553e-02,6.1122e-02,4.9292e-02,5.6626e-02,5.7583e-02,5.3357e-02,4.7419e-02,3.7782e-03,-3.9043e-03
180.000,190.000,200.000,1.8914e-02,2.1687e-02,1.6593e-02,3.2616e-02,3.6690e-02,2.9359e-02,3.4197e-02,3.4629e-02,3.2652e-02,3.3322e-02,2.2146e-03,-2.2146e-03
200.000,212.500,225.000,1.0196e-02,1.1813e-02,8.8646e-03,1.7051e-02,1.9083e-02,1.5393e-02,1.7632e-02,1.7925e-02,1.7063e-02,1.5379e-02,1.0568e-03,-1.0693e-03
225.000,612.500,1000.000,3.5227e-04,4.1687e-04,3.0064e-04,5.8616e-04,6.5746e-04,5.2549e-04,6.2155e-04,6.2922e-04,5.9792e-04,6.1517e-04,4.1981e-05,-4.1981e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 1.57<|eta_gam|<2.1, 2.1<|eta_jet|<2.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,4.2486e+00,4.8119e+00,3.7860e+00,8.3820e+00,9.6423e+00,7.4241e+00,8.7821e+00,8.9036e+00,8.4161e+00,4.1011e+00,8.6396e-01,-1.0254e+00
65.000,77.500,90.000,7.3256e-01,8.2181e-01,6.6115e-01,1.3812e+00,1.5563e+00,1.2428e+00,1.4891e+00,1.5199e+00,1.4241e+00,5.0410e-01,8.1545e-02,-8.4361e-02
90.000,97.500,105.000,2.4398e-01,2.7233e-01,2.2109e-01,4.4071e-01,4.9537e-01,3.9992e-01,4.8064e-01,4.9384e-01,4.6391e-01,2.9050e-01,4.0120e-02,-4.5548e-02
105.000,135.000,165.000,6.1870e-02,6.8763e-02,5.5721e-02,1.0763e-01,1.2083e-01,9.7440e-02,1.1614e-01,1.1935e-01,1.1114e-01,6.3226e-02,6.9810e-03,-6.8224e-03
165.000,172.500,180.000,1.2608e-02,1.4484e-02,1.1037e-02,2.0954e-02,2.3424e-02,1.8951e-02,2.1670e-02,2.2932e-02,2.0547e-02,1.5379e-02,1.2673e-03,-1.3482e-03
180.000,190.000,200.000,6.9031e-03,8.0089e-03,5.9914e-03,1.1618e-02,1.3029e-02,1.0481e-02,1.1808e-02,1.2309e-02,1.1451e-02,9.3984e-03,7.1059e-04,-7.1871e-04
200.000,212.500,225.000,3.4641e-03,4.0677e-03,2.9750e-03,5.5823e-03,6.2397e-03,5.0273e-03,5.5887e-03,5.6068e-03,5.3519e-03,4.6992e-03,3.5155e-04,-3.5155e-04
225.000,612.500,1000.000,8.2857e-05,9.9369e-05,6.9841e-05,1.4256e-04,1.6168e-04,1.2655e-04,1.4451e-04,1.5031e-04,1.3671e-04,1.3670e-04,1.0788e-05,-1.0788e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 2.1<|eta_gam|<2.5, |eta_jet|<0.8
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,3.9762e+00,4.5034e+00,3.5620e+00,1.5627e+01,1.9349e+01,1.3001e+01,1.5931e+01,1.6372e+01,1.5091e+01,8.1920e+00,3.5296e+00,-7.3311e+00
65.000,77.500,90.000,7.0435e-01,7.9014e-01,6.3570e-01,2.6396e+00,3.1881e+00,2.2370e+00,2.7988e+00,2.8612e+00,2.6451e+00,1.0112e+00,1.7718e-01,-1.5551e-01
90.000,97.500,105.000,2.4252e-01,2.7069e-01,2.1820e-01,8.5863e-01,1.0399e+00,7.2458e-01,9.0063e-01,9.1995e-01,8.5660e-01,4.9920e-01,8.6625e-02,-1.0374e-01
105.000,135.000,165.000,6.7023e-02,7.6235e-02,5.9236e-02,2.1910e-01,2.6596e-01,1.8447e-01,2.3300e-01,2.3681e-01,2.2141e-01,1.4080e-01,1.9687e-02,-1.9687e-02
165.000,172.500,180.000,1.6308e-02,1.9058e-02,1.4079e-02,4.7700e-02,5.7978e-02,4.0069e-02,4.9064e-02,5.0193e-02,4.7039e-02,3.2000e-02,4.9076e-03,-4.9076e-03
180.000,190.000,200.000,9.7289e-03,1.1459e-02,8.3417e-03,2.7374e-02,3.3128e-02,2.3061e-02,2.8000e-02,2.8374e-02,2.6641e-02,2.0480e-02,2.5850e-03,-2.5850e-03
200.000,212.500,225.000,5.2365e-03,6.2263e-03,4.4529e-03,1.4054e-02,1.7003e-02,1.1858e-02,1.4381e-02,1.4897e-02,1.3805e-02,9.6000e-03,1.2963e-03,-1.2963e-03
225.000,612.500,1000.000,1.9599e-04,2.3781e-04,1.6371e-04,4.7310e-04,5.6796e-04,4.0008e-04,4.9343e-04,5.0583e-04,4.6662e-04,3.7120e-04,5.0488e-05,-5.0488e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 2.1<|eta_gam|<2.5, 0.8<|eta_jet|<1.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,5.1060e+00,5.7828e+00,4.5741e+00,1.4238e+01,1.7113e+01,1.2163e+01,1.4690e+01,1.5060e+01,1.3955e+01,9.0720e+00,3.0044e+00,-5.7596e+00
65.000,77.500,90.000,9.1919e-01,1.0312e+00,8.2960e-01,2.4481e+00,2.8755e+00,2.1290e+00,2.6507e+00,2.7277e+00,2.4997e+00,1.1200e+00,1.6590e-01,-1.4663e-01
90.000,97.500,105.000,3.1809e-01,3.5504e-01,2.8824e-01,7.9923e-01,9.3704e-01,6.9700e-01,8.5414e-01,8.6678e-01,8.1298e-01,5.1520e-01,7.3682e-02,-8.3250e-02
105.000,135.000,165.000,8.6729e-02,9.6932e-02,7.7787e-02,2.0431e-01,2.3938e-01,1.7803e-01,2.1824e-01,2.2242e-01,2.1015e-01,1.3440e-01,1.8344e-02,-1.8344e-02
165.000,172.500,180.000,2.0536e-02,2.3643e-02,1.7953e-02,4.3461e-02,5.0855e-02,3.7802e-02,4.3732e-02,4.5316e-02,4.2051e-02,3.2480e-02,4.7427e-03,-4.7427e-03
180.000,190.000,200.000,1.2038e-02,1.3980e-02,1.0444e-02,2.4941e-02,2.9041e-02,2.1770e-02,2.5997e-02,2.6562e-02,2.4868e-02,2.0160e-02,2.5964e-03,-2.5964e-03
200.000,212.500,225.000,6.4522e-03,7.5709e-03,5.5477e-03,1.2942e-02,1.5058e-02,1.1298e-02,1.3483e-02,1.4060e-02,1.2850e-02,9.7440e-03,1.2502e-03,-1.2502e-03
225.000,612.500,1000.000,2.1814e-04,2.6143e-04,1.8411e-04,4.0706e-04,4.7255e-04,3.5493e-04,4.1735e-04,4.3519e-04,3.9293e-04,3.4720e-04,4.5335e-05,-4.5335e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 2.1<|eta_gam|<2.5, 1.5<|eta_jet|<2.1
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,5.4851e+00,6.2122e+00,4.8670e+00,1.1915e+01,1.3892e+01,1.0441e+01,1.2504e+01,1.2727e+01,1.1920e+01,6.8160e+00,1.9128e+00,-3.4090e+00
65.000,77.500,90.000,9.8074e-01,1.1002e+00,8.8515e-01,2.0430e+00,2.3333e+00,1.8188e+00,2.2050e+00,2.2674e+00,2.1048e+00,1.1520e+00,1.2781e-01,-1.2781e-01
90.000,97.500,105.000,3.3082e-01,3.6925e-01,2.9977e-01,6.5953e-01,7.5018e-01,5.9185e-01,7.1749e-01,7.3619e-01,6.8087e-01,4.5120e-01,5.1564e-02,-5.8654e-02
105.000,135.000,165.000,8.5995e-02,9.5574e-02,7.7523e-02,1.6245e-01,1.8466e-01,1.4560e-01,1.7314e-01,1.7590e-01,1.6610e-01,1.2480e-01,1.5787e-02,-1.4855e-02
165.000,172.500,180.000,1.8305e-02,2.1019e-02,1.6029e-02,3.2331e-02,3.6631e-02,2.8918e-02,3.3105e-02,3.4064e-02,3.1476e-02,2.5920e-02,3.4892e-03,-3.4892e-03
180.000,190.000,200.000,1.0315e-02,1.1959e-02,8.9561e-03,1.7868e-02,2.0139e-02,1.6031e-02,1.7706e-02,1.8397e-02,1.6951e-02,1.5360e-02,1.9374e-03,-1.9374e-03
200.000,212.500,225.000,4.9725e-03,5.8343e-03,4.2729e-03,8.4396e-03,9.5442e-03,7.5357e-03,8.6726e-03,8.9518e-03,8.2547e-03,7.7760e-03,9.7543e-04,-9.7543e-04
225.000,612.500,1000.000,1.2713e-04,1.5245e-04,1.0717e-04,2.1678e-04,2.4606e-04,1.9243e-04,2.2809e-04,2.3559e-04,2.1323e-04,2.1120e-04,2.6378e-05,-2.6378e-05


##
# Predictions and CMS data (ref [16], [1907.08155]) for the photon-plus-jet cross section differential in pt_gam [GeV] (Figure 3)
# cross section in [pb/GeV]
# 2.1<|eta_gam|<2.5, 2.1<|eta_jet|<2.5
# bin minimum, bin center, bin maximum, dsigma_LO, dsigma_LO_scale_max, dsigma_LO_scale_min, dsigma_NLO, dsigma_NLO_scale_max,
# dsigma_NLO_scale_min, dsigma_NNLO, dsigma_NNLO_scale_max, dsigma_NNLO_scale_min, dsigma_data, dsigma_data_err_+, dsigma_data_err_-
##

40.000,52.500,65.000,3.5676e+00,4.0405e+00,3.1602e+00,6.8587e+00,7.8604e+00,6.0942e+00,6.9936e+00,7.0978e+00,6.7536e+00,4.3520e+00,9.3600e-01,-1.4718e+00
65.000,77.500,90.000,6.1346e-01,6.8820e-01,5.5366e-01,1.1376e+00,1.2790e+00,1.0256e+00,1.2024e+00,1.2125e+00,1.1620e+00,4.9280e-01,6.8883e-02,-6.7468e-02
90.000,97.500,105.000,1.9923e-01,2.2237e-01,1.8053e-01,3.5607e-01,4.0066e-01,3.2279e-01,3.6529e-01,3.7919e-01,3.5299e-01,2.6880e-01,3.0733e-02,-3.2946e-02
105.000,135.000,165.000,4.7865e-02,5.3313e-02,4.3004e-02,8.0576e-02,9.0010e-02,7.3244e-02,8.6778e-02,8.9398e-02,8.3178e-02,5.8240e-02,7.4276e-03,-7.4276e-03
165.000,172.500,180.000,7.8035e-03,9.0328e-03,6.7818e-03,1.2554e-02,1.4021e-02,1.1361e-02,1.2106e-02,1.2619e-02,1.1061e-02,1.0240e-02,1.3706e-03,-1.3706e-03
180.000,190.000,200.000,3.8663e-03,4.5264e-03,3.3269e-03,6.4830e-03,7.2662e-03,5.7857e-03,6.1984e-03,6.6669e-03,5.6116e-03,6.0160e-03,7.8321e-04,-7.8321e-04
200.000,212.500,225.000,1.7292e-03,2.0523e-03,1.4701e-03,2.7635e-03,3.1226e-03,2.4657e-03,2.7059e-03,2.8545e-03,2.4950e-03,2.7520e-03,3.6045e-04,-3.6045e-04
225.000,612.500,1000.000,2.9623e-05,3.5940e-05,2.4696e-05,5.2715e-05,6.0613e-05,4.6255e-05,5.1454e-05,5.5580e-05,4.8078e-05,5.5680e-05,7.5131e-06,-7.5131e-06

